Bayesian Design Principles for Offline-to-Online Reinforcement Learning

Offline reinforcement learning (RL) is crucial for real-world applications where exploration can be costly or unsafe. However, offline learned policies are often suboptimal, and further online fine-tuning is required. In this paper, we tackle the fundamental dilemma of offline-to-online fine-tuning: if the agent remains pessimistic, it may fail to learn a better policy, while if it becomes optimistic directly, performance may suffer from a sudden drop. We show that Bayesian design principles are crucial in solving such a dilemma. Instead of adopting optimistic or pessimistic policies, the agent should act in a way that matches its belief in optimal policies. Such a probability-matching agent can avoid a sudden performance drop while still being guaranteed to find the optimal policy. Based on our theoretical findings, we introduce a novel algorithm that outperforms existing methods on various benchmarks, demonstrating the efficacy of our approach. Overall, the proposed approach provides a new perspective on offline-to-online RL that has the potential to enable more effective learning from offline data.

==> processing.py <==
import os

def rename_files_and_collect_mappings(root_dir):
    file_mappings = {}
    for subdir, _, files in os.walk(root_dir):
        for file in files:
            if file.endswith(('.pdf', '.png', '.jpg')) and '-' in file:
                old_file_path = os.path.join(subdir, file)
                new_file_name = file.replace('-', '_')
                new_file_path = os.path.join(subdir, new_file_name)
                os.rename(old_file_path, new_file_path)
                # Convert Windows path to LaTeX compatible path
                relative_old_file_path = os.path.relpath(old_file_path, root_dir).replace('\\', '/')
                relative_new_file_path = os.path.relpath(new_file_path, root_dir).replace('\\', '/')
                file_mappings[relative_old_file_path] = relative_new_file_path
                print(f"Renamed: {relative_old_file_path} -> {relative_new_file_path}")
    return file_mappings

def update_tex_references(root_dir, file_mappings):
    for subdir, _, files in os.walk(root_dir):
        for file in files:
            if file.endswith('.tex'):
                tex_file_path = os.path.join(subdir, file)
                with open(tex_file_path, 'r', encoding='utf-8') as tex_file:
                    tex_content = tex_file.read()

                updated = False
                for old_file, new_file in file_mappings.items():
                    if old_file in tex_content:
                        print(f"Updating reference in {tex_file_path}: {old_file} -> {new_file}")
                        tex_content = tex_content.replace(old_file, new_file)
                        updated = True

                if updated:
                    with open(tex_file_path, 'w', encoding='utf-8') as tex_file:
                        tex_file.write(tex_content)
                    print(f"Updated references in: {tex_file_path}")
                else:
                    print(f"No references updated in: {tex_file_path}")

if __name__ == "__main__":
    root_directory = './'  # Replace with your directory
    file_mappings = rename_files_and_collect_mappings(root_directory)
    update_tex_references(root_directory, file_mappings)

